GridMask Data Augmentation

We propose a novel data augmentation method `GridMask' in this paper. It utilizes information removal to achieve state-of-the-art results in a variety of computer vision tasks. We analyze the requirement of information dropping. Then we show limitation of existing information dropping algorithms and propose our structured method, which is simple and yet very effective. It is based on the deletion of regions of the input image. Our extensive experiments show that our method outperforms the latest AutoAugment, which is way more computationally expensive due to the use of reinforcement learning to find the best policies. On the ImageNet dataset for recognition, COCO2017 object detection, and on Cityscapes dataset for semantic segmentation, our method all notably improves performance over baselines. The extensive experiments manifest the effectiveness and generality of the new method.

==> figure/draw.py <==
import matplotlib
#matplotlib.use('agg')
import matplotlib.pyplot as plt
import numpy as np

font = {'family': 'Times New Roman', 'weight': 'normal', 'size': 20}

def draw_r():
	x = [77.45,77.71,77.85,77.73,77.55]
	y2 = [0.96,0.91,0.84,0.75,0.64]
	y1 = [0.8,0.7,0.6,0.5,0.4]
	
	xx = [96.32, 96.5, 96.56, 96.44, 96.15]
	yy1 = [0.2, 0.3, 0.4, 0.5, 0.6]
	plt.rcParams['figure.figsize'] = (6.0, 4.0)

	fig,ax=plt.subplots()
	#ax.scatter(x,y,c=color)
	ax.set_xlabel("Ratio", font)
	ax.set_ylabel("Accuracy (%)", font)
	#ax.set_xlim(0,2532)
	#ax.set_ylim(71.0,75.5)

	#ax.set_xticklabels(["0", "1", "3", "5",   "100",  "300", "500", "1000", "2000"])
	#ax.set_xticks(     [ 0,  240, 720, 1200,  1360,   1680,  2000,  2266,   2532])


	plt.plot(yy1, xx, marker = '*', markersize = '18')
	plt.grid(linestyle='--')
	labels = ax.get_xticklabels() + ax.get_yticklabels()
	[label.set_fontname('Times New Roman') for label in labels]
	plt.tick_params(labelsize=20)
	plt.subplots_adjust(left=0.16, right = 0.96, bottom=0.18, top = 0.96)
	#plt.show()
	plt.savefig('ratio2.pdf', format='pdf')

def draw_d():
	import seaborn as sns

	sns.set()
	dx = [0, 0, 0, 1, 1, 1,-1,-1,-1]
	dy = [0, 1,-1, 0, 1,-1, 0, 1,-1]

	def conv(a, h, w):
	    c = np.ones(a.shape)
	    for i in range(1, h+1):
	        for j in range(1, w+1):
	            c[i,j] = 0
	            for k in range(9):
	                x = dx[k]
	                y = dy[k]
	                c[i,j] += 1/9 * a[i+x,j+y]
	    return c

	h = 32
	w = 32
	a = np.ones((h+2, w+2))
	b = np.ones((h+2, w+2))

	d1 = 8
	for i in range(0, h//d1):
	    for j in range(0, w//d1):
	        a[i*d1+1+d1//2:(i+1)*d1+1, j*d1+1+d1//2:(j+1)*d1+1] = 0
	d2 = 16
	for i in range(0, h//d2):
	    for j in range(0, w//d2):
	        b[i*d2+1+d2//2:(i+1)*d2+1, j*d2+1+d2//2:(j+1)*d2+1] = 0

	'''
	for i in range(1, h//2+1):
	    for j in range(1, w//2+1):
	        a[h//2+i,w//2+j] = 0
	        b[2*i,2*j] = 0 
	'''

	num_sub = 4
	num_rep = 2
	cmap = 'rainbow'
	#cmap = 'icefire'

	plt.rcParams['figure.figsize'] = (4.84, 4.0)
	#plt.subplot(2, num_sub+1, 1)
#	fig,ax=plt.subplots()
	ax = sns.heatmap(1-a[1:-1,1:-1], vmin=0, vmax=1, cmap = cmap, cbar = False, square = True)
	ax.set_xticklabels([])
	ax.set_yticklabels([])
	labels = ax.get_xticklabels() + ax.get_yticklabels()
	plt.subplots_adjust(left=0.0, right = 1.0, bottom=0.03, top = 0.97)
	#ax.get_figure().savefig('d/1.pdf')
	for i in range(num_sub):
	    for j in range(num_rep):
	        a = conv(a, h, w)
	    #plt.subplot(2, num_sub+1, 1+i+1)
	    if i != num_sub-1:
	    	continue
	    	ax = sns.heatmap(1-a[1:-1,1:-1], vmin=0, vmax=1, cmap = cmap, cbar = False, square = True)
	    else:
	    	#continue
	    	ax = sns.heatmap(1-a[1:-1,1:-1], vmin=0, vmax=1, cmap = cmap,  square=True)
	    ax.set_xticklabels([])
	    ax.set_yticklabels([])

	    labels += ax.get_xticklabels() + ax.get_yticklabels()
	    plt.subplots_adjust(left=0.0, right = 1.0, bottom=0.03, top = 0.97)
	    ax.get_figure().savefig('d/'+str(i+2)+'.pdf')
	#plt.subplot(2, num_sub+1, num_sub+2)
	bx = sns.heatmap(1-b[1:-1,1:-1], vmin=0, vmax=1, cmap = cmap, cbar = False, square = True)
	bx.set_xticklabels([])
	bx.set_yticklabels([])

	labels += bx.get_xticklabels() + bx.get_yticklabels()
	plt.subplots_adjust(left=0.0, right = 1.0, bottom=0.03, top = 0.97)
	#bx.get_figure().savefig('d/'+str(6)+'.pdf')
	for i in range(num_sub):
	    for j in range(num_rep):
	        b = conv(b, h, w)
	    #plt.subplot(2, num_sub+1, num_sub+2+i+1)
	    if i != num_sub-1:
	    	continue
	    	bx = sns.heatmap(1-b[1:-1,1:-1], vmin=0, vmax=1, cmap = cmap, cbar = False, square = True)
	    else:
	    	#continue
	    	bx = sns.heatmap(1-b[1:-1,1:-1], vmin=0, vmax=1, cmap = cmap, cbar = False, square=True)
	    bx.set_xticklabels([])
	    bx.set_yticklabels([])

	    labels += bx.get_xticklabels() + bx.get_yticklabels()
	    plt.subplots_adjust(left=0.0, right = 1.0, bottom=0.03, top = 0.97)
	    bx.get_figure().savefig('d/'+str(i+7)+'.pdf')


	[label.set_fontname('Times New Roman') for label in labels]
	#plt.tight_layout()
	plt.subplots_adjust(left=0.01, bottom=0.05, right=0.96, top=0.96,
                wspace=0.0, hspace=0.07)

	#plt.show()
	#ax.get_figure().savefig('1.pdf')
	#plt.savefig('d.pdf', format='pdf')

#plt.savefig('1.pdf', format = 'pdf')


draw_d()
